GHAST: Breaking Confirmation Delay Barrier in Nakamoto Consensus via Adaptive Weighted Blocks

Initiated from Nakamoto's Bitcoin system, blockchain technology has demonstrated great capability of building secure consensus among decentralized parties at Internet-scale, i.e., without relying on any centralized trusted party. Nowadays, blockchain systems find applications in various fields. But the performance is increasingly becoming a bottleneck, especially when permissionless participation is retained for full decentralization. In this work, we present a new consensus protocol named GHAST (Greedy Heaviest Adaptive Sub-Tree) which organizes blocks in a Tree-Graph structure (i.e., a directed acyclic graph (DAG) with a tree embedded) that allows fast and concurrent block generation. GHAST protocol simultaneously achieves a logarithmically bounded liveness guarantee and low confirmation latency. More specifically, for maximum latency $d$ and adversarial computing power bounded away from 50\%, GHAST guarantees confirmation with confidence $\ge 1-\varepsilon$ after a time period of $O(d\cdot \log(1/\varepsilon))$. When there is no observable attack, GHAST only needs $3d$ time to achieve confirmation at the same confidence level as six-block-confirmation in Bitcoin, while it takes roughly $360d$ in Bitcoin.

==> build.sh <==
DESC=`git describe --tags`
VER=`echo $DESC| awk -F- '{print $1}'`
NOUNCE=`echo $DESC| awk -F- '{print $2}'`
SHA=`git rev-parse --short --verify HEAD`
if [[ -z $NOUNCE ]]; then
    VER="${VER:1}"
else
    VER="${VER:1}.$NOUNCE"
fi
VERINFO="Version\ $VER\ "

if [ $1 == "run" ]; then

    if [[ ! -z $(git status --porcelain) ]]; then
        echo "\\\\newcommand{\\\\VersionNumber}{$VERINFO(unstaged)}\n" > Version.txt
    else
        echo "\\\\newcommand{\\\\VersionNumber}{$VERINFO({\\\\tt $SHA})}" > Version.txt
    fi
fi

if [ $1 == "reset" ]; then
    echo "\\\\newcommand{\\\\VersionNumber}{$VERINFO(IDE compiled)}" > Version.txt
    if [[ -z $(git status --porcelain) ]]; then
        cp paper.pdf "release/heavy-block-v${VER}-${SHA}.pdf"
    fi
fi


